Context-aware Natural Language Generation with Recurrent Neural Networks

This paper studied generating natural languages at particular contexts or situations. We proposed two novel approaches which encode the contexts into a continuous semantic representation and then decode the semantic representation into text sequences with recurrent neural networks. During decoding, the context information are attended through a gating mechanism, addressing the problem of long-range dependency caused by lengthy sequences. We evaluate the effectiveness of the proposed approaches on user review data, in which rich contexts are available and two informative contexts, sentiments and products, are selected for evaluation. Experiments show that the fake reviews generated by our approaches are very natural. Results of fake review detection with human judges show that more than 50\% of the fake reviews are misclassified as the real reviews, and more than 90\% are misclassified by existing state-of-the-art fake review detection algorithm.

==> figure/20ng.r <==
dblp<-read.table("C:\\Users\\jiatang\\Dropbox\\NEXT_KDD2015\\source\\figure\\data_size\\20ng.txt")
x2<-seq(0.1,1,0.1)
x<-x2;

pdf("C:\\Users\\jiatang\\Dropbox\\NEXT_KDD2015\\source\\figure\\data_size\\macro_20ng.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)

plot(x, dblp[,1]/100, ylim=c(0.51,0.85),type="b",pch=1,lty=1,col="red",xlab="# percentage of labeled data", ylab="Macro-F1")
lines(x,dblp[,3]/100,type="b",col="black",pch=2,lty=1)
lines(x,dblp[,5]/100,type="b",col="red",pch=3,lty=1)
legend(0.4,0.71, legend=c("Skip-gram",expression('PTE(G'[wl]*')'),"CNN","PTE(pretrain)","CNN(pretrain)", "PTE(joint)","NB+EM","LP"),pch=c(6,1,2,3,4,5,7,8), col=c("green","red","black","red","black","blue","yellow","chocolate"),lty=1,cex=1.5)
dev.off();



